Recursive Contour Saliency Blending Network for Accurate Salient Object Detection

Contour information plays a vital role in salient object detection. However, excessive false positives remain in predictions from existing contour-based models due to insufficient contour-saliency fusion. In this work, we designed a network for better edge quality in salient object detection. We proposed a contour-saliency blending module to exchange information between contour and saliency. We adopted recursive CNN to increase contour-saliency fusion while keeping the total trainable parameters the same. Furthermore, we designed a stage-wise feature extraction module to help the model pick up the most helpful features from previous intermediate saliency predictions. Besides, we proposed two new loss functions, namely Dual Confinement Loss and Confidence Loss, for our model to generate better boundary predictions. Evaluation results on five common benchmark datasets reveal that our model achieves competitive state-of-the-art performance.

==> for_all_pred.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import glob\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import shutil\n",
    "from tqdm import tqdm_notebook as tqdm\n",
    "from PIL import Image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5019\n",
      "5019\n"
     ]
    }
   ],
   "source": [
    "sal = sorted(glob.glob('./all_pred/sal_0*'))\n",
    "\n",
    "ctr = sorted(glob.glob('./all_pred/ctr_0*'))\n",
    "\n",
    "print(len(sal))\n",
    "print(len(ctr))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x7f88f76084c0>"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "K = 30\n",
    "img = plt.imread(sal[K])\n",
    "plt.imshow(img)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-5-015b31ff9f85>:2: TqdmDeprecationWarning: This function will be removed in tqdm==5.0.0\n",
      "Please use `tqdm.notebook.tqdm` instead of `tqdm.tqdm_notebook`\n",
      "  for idx, item in enumerate(tqdm(s)):\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "bb3f34f3bd494a00bbc9ea61d4e6a995",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(FloatProgress(value=0.0, max=5019.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "for stage, s in enumerate([sal]):\n",
    "    for idx, item in enumerate(tqdm(s)):\n",
    "        path, fname = os.path.split(item)\n",
    "        new_name = path+'/sal_square_{}_{:0>4d}.png'.format(stage, idx)\n",
    "        pred = Image.open(item)\n",
    "        pred = pred.resize((256, 256))\n",
    "        pred.save(new_name)\n",
    "        #os.remove(item)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-6-569ee19faf7a>:2: TqdmDeprecationWarning: This function will be removed in tqdm==5.0.0\n",
      "Please use `tqdm.notebook.tqdm` instead of `tqdm.tqdm_notebook`\n",
      "  for idx, item in enumerate(tqdm(s)):\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f6ad15ebe15c4c09b4e5db195426a03c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(FloatProgress(value=0.0, max=5019.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "for stage, s in enumerate([ctr]):\n",
    "    for idx, item in enumerate(tqdm(s)):\n",
    "        path, fname = os.path.split(item)\n",
    "        new_name = path+'/ctr_square_{}_{:0>4d}.png'.format(stage, idx)\n",
    "        pred = Image.open(item)\n",
    "        pred = pred.resize((256, 256))\n",
    "        pred.save(new_name)\n",
    "        #os.remove(item)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

